Economic Causal Inference Based on DML Framework: Python Implementation of Binary and Continuous Treatment Variables

This study utilizes a simulated dataset to establish Python code for Double Machine Learning (DML) using Anaconda's Jupyter Notebook and the DML software package from GitHub. The research focuses on causal inference experiments for both binary and continuous treatment variables. The findings reveal that the DML model demonstrates relatively stable performance in calculating the Average Treatment Effect (ATE) and its robustness metrics. However, the study also highlights that the computation of Conditional Average Treatment Effect (CATE) remains a significant challenge for future DML modeling, particularly in the context of continuous treatment variables. This underscores the need for further research and development in this area to enhance the model's applicability and accuracy.

==> codes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "22802175-166e-40c3-9520-d3ffee9c81cc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Estimated treatment effect (ATE): [0.14821841]\n",
      "Model Summary:\n",
      "        coef   std err          t         P>|t|     2.5 %    97.5 %\n",
      "d  0.148218  0.008722  16.993901  9.112186e-65  0.131124  0.165313\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "import doubleml as dml\n",
    "\n",
    "# 设置随机种子，保证结果可重复\n",
    "np.random.seed(42)\n",
    "\n",
    "# 生成模拟数据\n",
    "n_samples = 1000\n",
    "n_features = 3\n",
    "\n",
    "# 自变量 X（n_samples x n_features）\n",
    "X = np.random.randn(n_samples, n_features)\n",
    "\n",
    "# 处理变量 D（n_samples x 1）\n",
    "D = (X[:, 0] + X[:, 1] + np.random.randn(n_samples)) > 0\n",
    "D = D.astype(int)  # 转换为0或1的二分类变量\n",
    "\n",
    "# 因变量 Y（n_samples x 1）\n",
    "Y = 3 * X[:, 0] + 2 * X[:, 1] + 1.5 * D + np.random.randn(n_samples)\n",
    "\n",
    "# 创建 DataFrame\n",
    "data = pd.DataFrame(X, columns=[f'X{i+1}' for i in range(n_features)])\n",
    "data['Y'] = Y\n",
    "data['D'] = D\n",
    "\n",
    "# 设置自变量和因变量\n",
    "X = data[['X1', 'X2', 'X3']]  # 自变量\n",
    "y = data['Y']  # 因变量\n",
    "d = data['D']  # 处理变量\n",
    "\n",
    "# 定义机器学习模型\n",
    "ml_model = RandomForestRegressor(n_estimators=100)\n",
    "\n",
    "# 创建 DoubleML 数据集\n",
    "dml_data = dml.DoubleMLData.from_arrays(X.values, d.values, y.values)\n",
    "\n",
    "# 设置 DoubleML 模型\n",
    "dml_model = dml.DoubleMLPLR(dml_data, ml_model, ml_model)\n",
    "\n",
    "# 拟合模型\n",
    "dml_model.fit()\n",
    "\n",
    "# 输出估计的因果效应\n",
    "print(\"Estimated treatment effect (ATE):\", dml_model.coef)\n",
    "\n",
    "# 使用 summary 获取标准误差和置信区间\n",
    "summary = dml_model.summary\n",
    "print(\"Model Summary:\\n\", summary)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "04ffa7ee-4328-4bb6-93b7-16af03f6d0af",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Estimated treatment effect (ATE): [0.41470666]\n",
      "Model Summary:\n",
      "        coef   std err         t  P>|t|     2.5 %    97.5 %\n",
      "d  0.414707  0.010496  39.50954    0.0  0.394134  0.435279\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "import doubleml as dml\n",
    "\n",
    "# 设置随机种子，保证结果可重复\n",
    "np.random.seed(42)\n",
    "\n",
    "# 生成模拟数据\n",
    "n_samples = 1000\n",
    "n_features = 3\n",
    "\n",
    "# 自变量 X（n_samples x n_features）\n",
    "X = np.random.randn(n_samples, n_features)\n",
    "\n",
    "# 处理变量 D（n_samples x 1），从正态分布中生成连续变量\n",
    "D = np.random.randn(n_samples)  # 连续型处理变量\n",
    "\n",
    "# 因变量 Y（n_samples x 1），包括处理效应\n",
    "Y = 3 * X[:, 0] + 2 * X[:, 1] + 1.5 * D + np.random.randn(n_samples)\n",
    "\n",
    "# 创建 DataFrame\n",
    "data = pd.DataFrame(X, columns=[f'X{i+1}' for i in range(n_features)])\n",
    "data['Y'] = Y\n",
    "data['D'] = D\n",
    "\n",
    "# 设置自变量和因变量\n",
    "X = data[['X1', 'X2', 'X3']]  # 自变量\n",
    "y = data['Y']  # 因变量\n",
    "d = data['D']  # 处理变量\n",
    "\n",
    "# 定义机器学习模型\n",
    "ml_model = RandomForestRegressor(n_estimators=100)\n",
    "\n",
    "# 创建 DoubleML 数据集\n",
    "dml_data = dml.DoubleMLData.from_arrays(X.values, d.values, y.values)\n",
    "\n",
    "# 设置 DoubleML 模型\n",
    "dml_model = dml.DoubleMLPLR(dml_data, ml_model, ml_model)\n",
    "\n",
    "# 拟合模型\n",
    "dml_model.fit()\n",
    "\n",
    "# 输出估计的因果效应\n",
    "print(\"Estimated treatment effect (ATE):\", dml_model.coef)\n",
    "\n",
    "# 使用 summary 获取标准误差和置信区间\n",
    "summary = dml_model.summary\n",
    "print(\"Model Summary:\\n\", summary)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "ee26de49-47e6-48f4-b7a5-e2dd854dbfd2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Statistics and plot for binary treatment saved to desktop.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 设置随机种子，保证结果可重复\n",
    "np.random.seed(42)\n",
    "\n",
    "# 生成模拟数据\n",
    "n_samples = 1000\n",
    "n_features = 3\n",
    "\n",
    "# 自变量 X（n_samples x n_features）\n",
    "X = np.random.randn(n_samples, n_features)\n",
    "\n",
    "# 离散处理变量 D（n_samples x 1），通过阈值生成二分类变量\n",
    "D = (X[:, 0] + X[:, 1] + np.random.randn(n_samples)) > 0\n",
    "D = D.astype(int)  # 转换为0或1的二分类变量\n",
    "\n",
    "# 因变量 Y（n_samples x 1），包括处理效应\n",
    "Y = 3 * X[:, 0] + 2 * X[:, 1] + 1.5 * D + np.random.randn(n_samples)\n",
    "\n",
    "# 创建 DataFrame\n",
    "data = pd.DataFrame(X, columns=[f'X{i+1}' for i in range(n_features)])\n",
    "data['Y'] = Y\n",
    "data['D'] = D\n",
    "\n",
    "# 输出统计摘要并保存为文本文件\n",
    "summary_file_path = '/Users/shunxinyao/Desktop/data_summary_binary.txt'\n",
    "with open(summary_file_path, 'w') as f:\n",
    "    f.write(str(data.describe()))\n",
    "\n",
    "# 保存数据集为 CSV 文件\n",
    "csv_file_path = '/Users/shunxinyao/Desktop/data_binary.csv'\n",
    "data.to_csv(csv_file_path, index=False)\n",
    "\n",
    "# 可视化：直方图显示处理变量 D 的分布并保存为图片\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.hist(data['D'], bins=2, alpha=0.7, color='skyblue', edgecolor='black')\n",
    "plt.title('Distribution of Treatment Variable (D)')\n",
    "plt.xlabel('Treatment Variable (D)')\n",
    "plt.ylabel('Frequency')\n",
    "plt.xticks([0, 1], ['0', '1'])\n",
    "plt.grid(axis='y')\n",
    "\n",
    "# 保存图像\n",
    "histogram_file_path = '/Users/shunxinyao/Desktop/treatment_variable_distribution_binary.png'\n",
    "plt.savefig(histogram_file_path)\n",
    "plt.close()\n",
    "\n",
    "print(f\"Statistics and plot for binary treatment saved to desktop.\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "9995a064-1501-4cc3-885d-ab5c7797404c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Statistics and plot for continuous treatment saved to desktop.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 设置随机种子，保证结果可重复\n",
    "np.random.seed(42)\n",
    "\n",
    "# 生成模拟数据\n",
    "n_samples = 1000\n",
    "n_features = 3\n",
    "\n",
    "# 自变量 X（n_samples x n_features）\n",
    "X = np.random.randn(n_samples, n_features)\n",
    "\n",
    "# 连续处理变量 D（n_samples x 1），从正态分布中生成\n",
    "D = np.random.randn(n_samples)  # 连续型处理变量\n",
    "\n",
    "# 因变量 Y（n_samples x 1），包括处理效应\n",
    "Y = 3 * X[:, 0] + 2 * X[:, 1] + 1.5 * D + np.random.randn(n_samples)\n",
    "\n",
    "# 创建 DataFrame\n",
    "data = pd.DataFrame(X, columns=[f'X{i+1}' for i in range(n_features)])\n",
    "data['Y'] = Y\n",
    "data['D'] = D\n",
    "\n",
    "# 输出统计摘要并保存为文本文件\n",
    "summary_file_path = '/Users/shunxinyao/Desktop/data_summary_continuous.txt'\n",
    "with open(summary_file_path, 'w') as f:\n",
    "    f.write(str(data.describe()))\n",
    "\n",
    "# 保存数据集为 CSV 文件\n",
    "csv_file_path = '/Users/shunxinyao/Desktop/data_continuous.csv'\n",
    "data.to_csv(csv_file_path, index=False)\n",
    "\n",
    "# 可视化：连续处理变量 D 的分布并保存为图片\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.hist(data['D'], bins=30, alpha=0.7, color='skyblue', edgecolor='black')\n",
    "plt.title('Distribution of Continuous Treatment Variable (D)')\n",
    "plt.xlabel('Treatment Variable (D)')\n",
    "plt.ylabel('Frequency')\n",
    "plt.grid(axis='y')\n",
    "\n",
    "# 保存图像\n",
    "histogram_file_path = '/Users/shunxinyao/Desktop/treatment_variable_distribution_continuous.png'\n",
    "plt.savefig(histogram_file_path)\n",
    "plt.close()\n",
    "\n",
    "print(f\"Statistics and plot for continuous treatment saved to desktop.\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73929062-dea8-43aa-9422-7ae71b61ba9f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:base] *",
   "language": "python",
   "name": "conda-base-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

